Local flow measurements around flexible filaments under rotating magnetic field

Effective mixing of fluids at the microfluidic scale is important for future applications in biology, medicine, and chemistry. A promising type of micromixers are magnetic filaments, which can be activated by an external magnetic field. However, there is a lack of research that combines experiments and numerical modelling of hydrodynamics around such filaments. Here we use micro-particle image velocimetry to measure flow fields around rotating flexible ferromagnetic filaments and compare them to numerical data from elastic rod model. We measure that rotating filaments hover above the surface, whereas the resulting fluid velocities are highly dependent on the hovering distance. We also find that the rotating filament causes a 3D flow coming from the rotational plane and being extracted along the axis of rotation. These findings will help develop better micromixers.

==> supplementary_flow_field.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    153455,       3562]
NotebookOptionsPosition[    153013,       3547]
NotebookOutlinePosition[    153403,       3563]
CellTagsIndexPosition[    153360,       3560]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
vvecswall gives the {vx,vy,vz} velocity field around a rotating rod above a \
no-slip wall located at z=0.
The filament is momentarily located along the x axis.

\[Rho] - the cross-section radius of the filament
L - the length of the filament
\[Omega] - the angular velocity of the rotating magnetic field
x,y,z - the cartesian coordinates
h - the height from the wall

\
\>", "Input",
 CellChangeTimes->{{3.896937574728064*^9, 3.89693774963066*^9}, 
   3.896937810657209*^9},
 FormatType->
  "TextForm",ExpressionUUID->"e76c4501-c540-471d-88c4-5116fd91eb19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vvecswall", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"16", " ", 
             SuperscriptBox["h", "2"]}], 
            SuperscriptBox["L", "2"]]}]], " ", "y", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             FractionBox[
              RowBox[{"L", " ", 
               SuperscriptBox["\[Rho]", "2"]}], "2"], "-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "-", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["h", "2"], " ", "L"}], "+", 
                 RowBox[{"L", " ", 
                  SuperscriptBox["y", "2"]}], "-", 
                 RowBox[{"2", " ", "h", " ", "L", " ", "z"}], "+", 
                 RowBox[{"L", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 FractionBox[
                  RowBox[{"L", " ", 
                   SuperscriptBox["\[Rho]", "2"]}], "2"], "-", 
                 RowBox[{"x", " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], 
              RowBox[{
               SuperscriptBox["h", "2"], "+", 
               SuperscriptBox["y", "2"], "-", 
               RowBox[{"2", " ", "h", " ", "z"}], "+", 
               SuperscriptBox["z", "2"]}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["h", "2"], "+", 
               FractionBox[
                SuperscriptBox["L", "2"], "4"], "-", 
               RowBox[{"L", " ", "x"}], "+", 
               SuperscriptBox["x", "2"], "+", 
               SuperscriptBox["y", "2"], "-", 
               RowBox[{"2", " ", "h", " ", "z"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "L", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"h", "+", "z"}], ")"}], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "-", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["h", "3"], " ", "L", " ", "z"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "x", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  SuperscriptBox["h", "2"], " ", "L", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "h", " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"L", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"L", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "L"}], "+", "x"}], ")"}], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["h", "2"], "+", 
                   SuperscriptBox["y", "2"], "+", 
                   RowBox[{"2", " ", "h", " ", "z"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  FractionBox[
                   SuperscriptBox["L", "2"], "4"], "-", 
                  RowBox[{"L", " ", "x"}], "+", 
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["h", "4"], " ", "L"}], "+", 
                 RowBox[{"L", " ", 
                  SuperscriptBox["y", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["h", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"3", " ", "L"}], "2"]}], "+", "x"}], ")"}], " ", 
                  "z"}], "+", 
                 RowBox[{"L", " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["L", "2"]}], "+", "x"}], ")"}], " ", 
                  SuperscriptBox["z", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["y", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "L", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["L", "2"], "-", "x"}], ")"}], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", "h", " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                 
                 RowBox[{
                  SuperscriptBox["h", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "x"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["h", "2"], "+", 
               FractionBox[
                SuperscriptBox["L", "2"], "4"], "-", 
               RowBox[{"L", " ", "x"}], "+", 
               SuperscriptBox["x", "2"], "+", 
               SuperscriptBox["y", "2"], "+", 
               RowBox[{"2", " ", "h", " ", "z"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              FractionBox["L", "2"], "-", "x", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["h", "2"], "+", 
                FractionBox[
                 SuperscriptBox["L", "2"], "4"], "-", 
                RowBox[{"L", " ", "x"}], "+", 
                SuperscriptBox["x", "2"], "+", 
                SuperscriptBox["y", "2"], "-", 
                RowBox[{"2", " ", "h", " ", "z"}], "+", 
                SuperscriptBox["z", "2"]}]]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              FractionBox["L", "2"], "-", "x", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["h", "2"], "+", 
                FractionBox[
                 SuperscriptBox["L", "2"], "4"], "-", 
                RowBox[{"L", " ", "x"}], "+", 
                SuperscriptBox["x", "2"], "+", 
                SuperscriptBox["y", "2"], "+", 
                RowBox[{"2", " ", "h", " ", "z"}], "+", 
                SuperscriptBox["z", "2"]}]]}], "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"16", " ", 
               SuperscriptBox["h", "2"]}], 
              SuperscriptBox["L", "2"]]}]], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"ArcSinh", "[", 
             FractionBox["L", 
              RowBox[{"4", " ", "h"}]], "]"}]}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["L", "2"], 
              RowBox[{"4", " ", 
               SuperscriptBox["h", "2"]}]], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"h", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["h", "2"], "-", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], "\[Rho]"], "]"}]}]}], 
          ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"16", " ", 
             SuperscriptBox["h", "2"]}], 
            SuperscriptBox["L", "2"]]}]], " ", "y", " ", "\[Omega]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"L", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "2"]}], "-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "+", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["h", "2"]}], " ", "L"}], "-", 
                 RowBox[{"L", " ", 
                  SuperscriptBox["y", "2"]}], "+", 
                 RowBox[{"2", " ", "h", " ", "L", " ", "z"}], "-", 
                 RowBox[{"L", " ", 
                  SuperscriptBox["z", "2"]}], "-", 
                 FractionBox[
                  RowBox[{"L", " ", 
                   SuperscriptBox["\[Rho]", "2"]}], "2"], "-", 
                 RowBox[{"x", " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], 
              RowBox[{
               SuperscriptBox["h", "2"], "+", 
               SuperscriptBox["y", "2"], "-", 
               RowBox[{"2", " ", "h", " ", "z"}], "+", 
               SuperscriptBox["z", "2"]}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["h", "2"], "+", 
               FractionBox[
                SuperscriptBox["L", "2"], "4"], "+", 
               RowBox[{"L", " ", "x"}], "+", 
               SuperscriptBox["x", "2"], "+", 
               SuperscriptBox["y", "2"], "-", 
               RowBox[{"2", " ", "h", " ", "z"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "L", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"h", "+", "z"}], ")"}], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}]], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "+", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["h", "3"], " ", "L", " ", "z"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "x", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  SuperscriptBox["h", "2"], " ", "L", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "h", " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "L"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                    RowBox[{"L", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"L", "+", "x"}], ")"}], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               FractionBox["1", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["h", "2"], "+", 
                   SuperscriptBox["y", "2"], "+", 
                   RowBox[{"2", " ", "h", " ", "z"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], "2"]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  FractionBox[
                   SuperscriptBox["L", "2"], "4"], "+", 
                  RowBox[{"L", " ", "x"}], "+", 
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["h", "4"]}], " ", "L"}], "-", 
                 RowBox[{"L", " ", 
                  SuperscriptBox["y", "4"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["h", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"3", " ", "L"}], "2"], "+", "x"}], ")"}], " ", 
                  "z"}], "-", 
                 RowBox[{"L", " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["L", "2"], "+", "x"}], ")"}], " ", 
                  SuperscriptBox["z", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["y", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "L", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["L", "2"]}], "-", "x"}], ")"}], " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", "h", " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                 
                 RowBox[{
                  SuperscriptBox["h", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "x"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["h", "2"], "+", 
               FractionBox[
                SuperscriptBox["L", "2"], "4"], "+", 
               RowBox[{"L", " ", "x"}], "+", 
               SuperscriptBox["x", "2"], "+", 
               SuperscriptBox["y", "2"], "+", 
               RowBox[{"2", " ", "h", " ", "z"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], 
             RowBox[{"5", "/", "2"}]]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["L", "2"]}], "-", "x", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["h", "2"], "+", 
                FractionBox[
                 SuperscriptBox["L", "2"], "4"], "+", 
                RowBox[{"L", " ", "x"}], "+", 
                SuperscriptBox["x", "2"], "+", 
                SuperscriptBox["y", "2"], "-", 
                RowBox[{"2", " ", "h", " ", "z"}], "+", 
                SuperscriptBox["z", "2"]}]]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["L", "2"]}], "-", "x", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["h", "2"], "+", 
                FractionBox[
                 SuperscriptBox["L", "2"], "4"], "+", 
                RowBox[{"L", " ", "x"}], "+", 
                SuperscriptBox["x", "2"], "+", 
                SuperscriptBox["y", "2"], "+", 
                RowBox[{"2", " ", "h", " ", "z"}], "+", 
                SuperscriptBox["z", "2"]}]]}], "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"16", " ", 
               SuperscriptBox["h", "2"]}], 
              SuperscriptBox["L", "2"]]}]], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"ArcSinh", "[", 
             FractionBox["L", 
              RowBox[{"4", " ", "h"}]], "]"}]}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["L", "2"], 
              RowBox[{"4", " ", 
               SuperscriptBox["h", "2"]}]], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"h", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["h", "2"], "-", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], "\[Rho]"], "]"}]}]}], 
          ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]]], "-", 
           RowBox[{"2", " ", 
            RowBox[{"ArcSinh", "[", 
             FractionBox["L", 
              RowBox[{"4", " ", "h"}]], "]"}]}], "+", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["L", "2"], 
             RowBox[{"4", " ", 
              SuperscriptBox["h", "2"]}]], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"h", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["h", "2"], "-", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], "\[Rho]"], "]"}]}]}], 
          ")"}]}]], "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["h", "2"], "+", 
            FractionBox[
             SuperscriptBox["L", "2"], "4"], "-", 
            RowBox[{"L", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["y", "2"], "-", 
            RowBox[{"2", " ", "h", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["h", "2"]}], " ", 
               SuperscriptBox["y", "2"], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "+", 
              RowBox[{
               FractionBox["1", "2"], " ", "L", " ", "x", " ", 
               SuperscriptBox["y", "2"], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "2"], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["y", "4"], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "+", 
              RowBox[{"2", " ", "h", " ", 
               SuperscriptBox["y", "2"], " ", "z", " ", 
               SuperscriptBox["\[Rho]", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["y", "2"], " ", 
               SuperscriptBox["z", "2"], " ", 
               SuperscriptBox["\[Rho]", "2"]}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["h", "2"], "+", 
                SuperscriptBox["y", "2"], "-", 
                RowBox[{"2", " ", "h", " ", "z"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "-", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  SuperscriptBox["y", "2"], "-", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "-", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "4"]}], "-", 
               RowBox[{"L", " ", "x", " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "6"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "+", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "-", 
               RowBox[{"8", " ", "h", " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"8", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "3"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"h", " ", "L", " ", "x", " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"2", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["h", "2"], "+", 
            FractionBox[
             SuperscriptBox["L", "2"], "4"], "-", 
            RowBox[{"L", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["y", "2"], "+", 
            RowBox[{"2", " ", "h", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["h", "3"]}], " ", 
                  SuperscriptBox["y", "2"], " ", "z", " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", "h", " ", "L", " ", "x", " ", 
                  SuperscriptBox["y", "2"], " ", "z", " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{"h", " ", 
                  SuperscriptBox["x", "2"], " ", 
                  SuperscriptBox["y", "2"], " ", "z", " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{"h", " ", 
                  SuperscriptBox["y", "4"], " ", "z", " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["h", "2"], " ", 
                  SuperscriptBox["y", "2"], " ", 
                  SuperscriptBox["z", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                 RowBox[{
                  FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                  SuperscriptBox["y", "2"], " ", 
                  SuperscriptBox["z", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["x", "2"], " ", 
                  SuperscriptBox["y", "2"], " ", 
                  SuperscriptBox["z", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["y", "4"], " ", 
                  SuperscriptBox["z", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{"3", " ", "h", " ", 
                  SuperscriptBox["y", "2"], " ", 
                  SuperscriptBox["z", "3"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["y", "2"], " ", 
                  SuperscriptBox["z", "4"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  FractionBox[
                   SuperscriptBox["L", "2"], "4"], "-", 
                  RowBox[{"L", " ", "x"}], "+", 
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "3"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "-", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["h", "6"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["h", "4"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"L", " ", "x", " ", 
                SuperscriptBox["y", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "8"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "7"], " ", "z"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "5"], " ", "L", " ", "x", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "5"], " ", 
                SuperscriptBox["x", "2"], " ", "z"}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["h", "5"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "3"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "-", 
               RowBox[{"36", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "+", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "-", 
               RowBox[{"16", " ", "h", " ", 
                SuperscriptBox["y", "6"], " ", "z"}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["h", "6"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "4"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"78", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["y", "6"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["h", "5"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["h", "3"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"112", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"4", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"8", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"36", " ", "h", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"80", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"78", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["z", "5"]}], "+", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "5"]}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "5"]}], "-", 
               RowBox[{"24", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "5"]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["z", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "6"]}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["z", "7"]}], "-", 
               RowBox[{
                SuperscriptBox["h", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["h", "4"], " ", "L", " ", "x", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["y", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "5"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"12", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"6", " ", "h", " ", 
                SuperscriptBox["y", "4"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"4", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"8", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"12", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                FractionBox["3", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"6", " ", "h", " ", 
                SuperscriptBox["z", "5"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["z", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  FractionBox[
                   SuperscriptBox["L", "2"], "4"], "-", 
                  RowBox[{"L", " ", "x"}], "+", 
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["h", "5"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "3"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "-", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["y", "6"], " ", "z"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"8", " ", "h", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "5"]}], "+", 
               RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["y", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "5"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["h", "3"], " ", "L", " ", "x", " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["x", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", "h", " ", 
                SuperscriptBox["y", "4"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                FractionBox["5", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"3", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"16", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"L", " ", "x", " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"10", " ", "h", " ", 
                SuperscriptBox["z", "5"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            FractionBox["L", "2"], "-", "x", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["h", "2"], "+", 
              FractionBox[
               SuperscriptBox["L", "2"], "4"], "-", 
              RowBox[{"L", " ", "x"}], "+", 
              SuperscriptBox["x", "2"], "+", 
              SuperscriptBox["y", "2"], "-", 
              RowBox[{"2", " ", "h", " ", "z"}], "+", 
              SuperscriptBox["z", "2"]}]]}], "]"}]}], "+", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            FractionBox["L", "2"], "-", "x", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["h", "2"], "+", 
              FractionBox[
               SuperscriptBox["L", "2"], "4"], "-", 
              RowBox[{"L", " ", "x"}], "+", 
              SuperscriptBox["x", "2"], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{"2", " ", "h", " ", "z"}], "+", 
              SuperscriptBox["z", "2"]}]]}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]]], "-", 
           RowBox[{"2", " ", 
            RowBox[{"ArcSinh", "[", 
             FractionBox["L", 
              RowBox[{"4", " ", "h"}]], "]"}]}], "+", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["L", "2"], 
             RowBox[{"4", " ", 
              SuperscriptBox["h", "2"]}]], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"h", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["h", "2"], "-", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], "\[Rho]"], "]"}]}]}], 
          ")"}]}]], "\[Omega]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["h", "2"], "+", 
            FractionBox[
             SuperscriptBox["L", "2"], "4"], "+", 
            RowBox[{"L", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["y", "2"], "-", 
            RowBox[{"2", " ", "h", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["h", "2"]}], " ", 
               SuperscriptBox["y", "2"], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "-", 
              RowBox[{
               FractionBox["1", "2"], " ", "L", " ", "x", " ", 
               SuperscriptBox["y", "2"], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "2"], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["y", "4"], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "+", 
              RowBox[{"2", " ", "h", " ", 
               SuperscriptBox["y", "2"], " ", "z", " ", 
               SuperscriptBox["\[Rho]", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["y", "2"], " ", 
               SuperscriptBox["z", "2"], " ", 
               SuperscriptBox["\[Rho]", "2"]}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["h", "2"], "+", 
                SuperscriptBox["y", "2"], "-", 
                RowBox[{"2", " ", "h", " ", "z"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "+", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  SuperscriptBox["y", "2"], "-", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "+", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"L", " ", "x", " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "6"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "-", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "-", 
               RowBox[{"8", " ", "h", " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"8", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "3"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"h", " ", "L", " ", "x", " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"2", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["h", "2"], "+", 
            FractionBox[
             SuperscriptBox["L", "2"], "4"], "+", 
            RowBox[{"L", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["y", "2"], "+", 
            RowBox[{"2", " ", "h", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["h", "3"]}], " ", 
                  SuperscriptBox["y", "2"], " ", "z", " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{
                  FractionBox["1", "2"], " ", "h", " ", "L", " ", "x", " ", 
                  SuperscriptBox["y", "2"], " ", "z", " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{"h", " ", 
                  SuperscriptBox["x", "2"], " ", 
                  SuperscriptBox["y", "2"], " ", "z", " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{"h", " ", 
                  SuperscriptBox["y", "4"], " ", "z", " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["h", "2"], " ", 
                  SuperscriptBox["y", "2"], " ", 
                  SuperscriptBox["z", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{
                  FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                  SuperscriptBox["y", "2"], " ", 
                  SuperscriptBox["z", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["x", "2"], " ", 
                  SuperscriptBox["y", "2"], " ", 
                  SuperscriptBox["z", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["y", "4"], " ", 
                  SuperscriptBox["z", "2"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{"3", " ", "h", " ", 
                  SuperscriptBox["y", "2"], " ", 
                  SuperscriptBox["z", "3"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["y", "2"], " ", 
                  SuperscriptBox["z", "4"], " ", 
                  SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  FractionBox[
                   SuperscriptBox["L", "2"], "4"], "+", 
                  RowBox[{"L", " ", "x"}], "+", 
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "3"]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "+", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["h", "6"], " ", 
                SuperscriptBox["y", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["h", "4"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "6"]}], "-", 
               RowBox[{"L", " ", "x", " ", 
                SuperscriptBox["y", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "8"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "7"], " ", "z"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "5"], " ", "L", " ", "x", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "5"], " ", 
                SuperscriptBox["x", "2"], " ", "z"}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["h", "5"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "3"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "-", 
               RowBox[{"36", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "-", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "-", 
               RowBox[{"16", " ", "h", " ", 
                SuperscriptBox["y", "6"], " ", "z"}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["h", "6"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "4"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"78", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"2", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["y", "6"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["h", "5"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["h", "3"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"112", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"4", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"8", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"36", " ", "h", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"80", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"78", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["z", "5"]}], "-", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "5"]}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "5"]}], "-", 
               RowBox[{"24", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "5"]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["z", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "6"]}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["z", "7"]}], "-", 
               RowBox[{
                SuperscriptBox["h", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["h", "4"], " ", "L", " ", "x", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["y", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "5"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"6", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"12", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"6", " ", "h", " ", 
                SuperscriptBox["y", "4"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"6", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"4", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"8", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"12", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                FractionBox["3", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"6", " ", "h", " ", 
                SuperscriptBox["z", "5"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["z", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  FractionBox[
                   SuperscriptBox["L", "2"], "4"], "+", 
                  RowBox[{"L", " ", "x"}], "+", 
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"]}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["h", "5"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "3"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", "z"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "+", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"], " ", "z"}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["y", "6"], " ", "z"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"8", " ", "h", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "5"]}], "+", 
               RowBox[{
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["y", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "5"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["h", "3"], " ", "L", " ", "x", " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["x", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"2", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", "h", " ", 
                SuperscriptBox["y", "4"], " ", "z", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["h", "4"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["h", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{
                FractionBox["5", "2"], " ", "L", " ", "x", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["y", "4"], " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["h", "3"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"3", " ", "h", " ", "L", " ", "x", " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"6", " ", "h", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"16", " ", "h", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "3"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"L", " ", "x", " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["y", "2"], " ", 
                SuperscriptBox["z", "4"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"10", " ", "h", " ", 
                SuperscriptBox["z", "5"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["L", "2"]}], "-", "x", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["h", "2"], "+", 
              FractionBox[
               SuperscriptBox["L", "2"], "4"], "+", 
              RowBox[{"L", " ", "x"}], "+", 
              SuperscriptBox["x", "2"], "+", 
              SuperscriptBox["y", "2"], "-", 
              RowBox[{"2", " ", "h", " ", "z"}], "+", 
              SuperscriptBox["z", "2"]}]]}], "]"}]}], "+", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["L", "2"]}], "-", "x", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["h", "2"], "+", 
              FractionBox[
               SuperscriptBox["L", "2"], "4"], "+", 
              RowBox[{"L", " ", "x"}], "+", 
              SuperscriptBox["x", "2"], "+", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{"2", " ", "h", " ", "z"}], "+", 
              SuperscriptBox["z", "2"]}]]}], "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"16", " ", 
             SuperscriptBox["h", "2"]}], 
            SuperscriptBox["L", "2"]]}]], " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h", "-", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["h", "2"], "+", 
                    SuperscriptBox["y", "2"], "-", 
                    RowBox[{"2", " ", "h", " ", "z"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["h", "2"], "+", 
                   FractionBox[
                    RowBox[{"L", " ", "x"}], "2"], "+", 
                   SuperscriptBox["x", "2"], "+", 
                   SuperscriptBox["y", "2"], "-", 
                   RowBox[{"2", " ", "h", " ", "z"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["h", "2"], "+", 
                   FractionBox[
                    SuperscriptBox["L", "2"], "4"], "+", 
                   RowBox[{"L", " ", "x"}], "+", 
                   SuperscriptBox["x", "2"], "+", 
                   SuperscriptBox["y", "2"], "-", 
                   RowBox[{"2", " ", "h", " ", "z"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["h", "4"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h", "3"], " ", "z"}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
                   RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"L", " ", "x"}], "2"], "+", 
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", "h", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"L", " ", "x"}], "2"], "+", 
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "+", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "+", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], 
               RowBox[{"5", "/", "2"}]]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "z", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"h", "+", "z"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  RowBox[{"L", " ", "x"}], "2"], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  FractionBox[
                   SuperscriptBox["L", "2"], "4"], "+", 
                  RowBox[{"L", " ", "x"}], "+", 
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["h", "7"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["h", "6"], " ", "z"}], "-", 
                 RowBox[{
                  SuperscriptBox["h", "4"], " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"7", " ", "L", " ", "x"}], "2"], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["h", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"L", " ", "x"}], "2"], "+", 
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["h", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["y", "2"], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "4"]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                 
                 RowBox[{
                  SuperscriptBox["h", "2"], " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["y", "2"], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["z", "4"]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"h", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "4"], "+", 
                    SuperscriptBox["z", "4"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "-", 
                    
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "4"], "+", 
                    SuperscriptBox["z", "4"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "3"], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "4"], "+", 
                    SuperscriptBox["z", "4"], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "4"], "+", 
                    SuperscriptBox["z", "4"], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "+", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["h", "6"], " ", "z"}], "+", 
                 RowBox[{"z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["h", "4"], " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "L", " ", "x"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["h", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["h", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"40", " ", 
                    SuperscriptBox["z", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                 
                 RowBox[{
                  SuperscriptBox["h", "2"], " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"h", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "4"]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                    
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "-", 
                    
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Omega]"}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"16", " ", 
               SuperscriptBox["h", "2"]}], 
              SuperscriptBox["L", "2"]]}]], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"ArcSinh", "[", 
             FractionBox["L", 
              RowBox[{"4", " ", "h"}]], "]"}]}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["L", "2"], 
              RowBox[{"4", " ", 
               SuperscriptBox["h", "2"]}]], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"h", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["h", "2"], "-", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], "\[Rho]"], "]"}]}]}], 
          ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"16", " ", 
             SuperscriptBox["h", "2"]}], 
            SuperscriptBox["L", "2"]]}]], " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h", "-", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["h", "2"], "+", 
                    SuperscriptBox["y", "2"], "-", 
                    RowBox[{"2", " ", "h", " ", "z"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["h", "2"], "-", 
                   FractionBox[
                    RowBox[{"L", " ", "x"}], "2"], "+", 
                   SuperscriptBox["x", "2"], "+", 
                   SuperscriptBox["y", "2"], "-", 
                   RowBox[{"2", " ", "h", " ", "z"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["h", "2"], "+", 
                   FractionBox[
                    SuperscriptBox["L", "2"], "4"], "-", 
                   RowBox[{"L", " ", "x"}], "+", 
                   SuperscriptBox["x", "2"], "+", 
                   SuperscriptBox["y", "2"], "-", 
                   RowBox[{"2", " ", "h", " ", "z"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["h", "4"], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["h", "3"], " ", "z"}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"], "+", 
                   RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"L", " ", "x"}], "2"]}], "+", 
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", "h", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"L", " ", "x"}], "2"]}], "+", 
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "-", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "-", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "-", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], 
               RowBox[{"5", "/", "2"}]]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "z", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"h", "+", "z"}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "-", 
                 FractionBox[
                  RowBox[{"L", " ", "x"}], "2"], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               SuperscriptBox["\[Rho]", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["h", "2"], "+", 
                  FractionBox[
                   SuperscriptBox["L", "2"], "4"], "-", 
                  RowBox[{"L", " ", "x"}], "+", 
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["y", "2"], "+", 
                  RowBox[{"2", " ", "h", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["h", "7"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["h", "6"], " ", "z"}], "-", 
                 RowBox[{
                  SuperscriptBox["h", "4"], " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"7", " ", "L", " ", "x"}], "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["h", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"L", " ", "x"}], "2"]}], "+", 
                    SuperscriptBox["x", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["h", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["y", "2"], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                 
                 RowBox[{
                  SuperscriptBox["h", "2"], " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["y", "2"], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"h", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "4"], "+", 
                    SuperscriptBox["z", "4"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "-", 
                    
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "4"], "+", 
                    SuperscriptBox["z", "4"], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "3"], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "4"], "+", 
                    SuperscriptBox["z", "4"], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "4"], "+", 
                    SuperscriptBox["z", "4"], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["h", "2"], "+", 
                 FractionBox[
                  SuperscriptBox["L", "2"], "4"], "-", 
                 RowBox[{"L", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["y", "2"], "+", 
                 RowBox[{"2", " ", "h", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["h", "6"], " ", "z"}], "+", 
                 RowBox[{"z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Rho]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["h", "4"], " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "L", " ", "x"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["h", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["h", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"40", " ", 
                    SuperscriptBox["z", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                 
                 RowBox[{
                  SuperscriptBox["h", "2"], " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"h", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["x", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "4"]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                    
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["y", "2"], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}], "-", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                    
                    RowBox[{
                    FractionBox["1", "2"], " ", "L", " ", "x", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["z", "4"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    SuperscriptBox["\[Rho]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["\[Rho]", "2"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Omega]"}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"16", " ", 
               SuperscriptBox["h", "2"]}], 
              SuperscriptBox["L", "2"]]}]], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"ArcSinh", "[", 
             FractionBox["L", 
              RowBox[{"4", " ", "h"}]], "]"}]}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["L", "2"], 
              RowBox[{"4", " ", 
               SuperscriptBox["h", "2"]}]], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["h", "2"]}], 
               SuperscriptBox["L", "2"]]}]], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"h", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["h", "2"], "-", 
                 SuperscriptBox["\[Rho]", "2"]}]]}], "\[Rho]"], "]"}]}]}], 
          ")"}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"b8a53d25-c241-40d9-9198-af9741c1a877"]
},
WindowSize->{1920, 1012},
WindowMargins->{{0, Automatic}, {Automatic, 28}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 9, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"844f0549-60ea-456d-9701-8d928603a827"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 569, 16, 182, "Input",ExpressionUUID->"e76c4501-c540-471d-88c4-5116fd91eb19"],
Cell[1130, 38, 151879, 3507, 3329, "Input",ExpressionUUID->"b8a53d25-c241-40d9-9198-af9741c1a877"]
}
]
*)


